Detectability of QCD phase transitions in binary neutron star mergers: Bayesian inference with the next generation gravitational wave detectors

We study the detectability of postmerger QCD phase transitions in neutron star binaries with next-generation gravitational-wave detectors Cosmic Explorer and Einstein Telescope. We perform numerical relativity simulations of neutron star mergers with equations of state that include a quark deconfinement phase transition through either a Gibbs or Maxwell construction. These are followed by Bayesian parameter estimation of the associated gravitational-wave signals using the $\tt{NRPMw}$ waveform model, with priors inferred from the analysis of the inspiral signal. We assess the ability of the model to measure the postmerger peak frequency $f_2^{\rm peak}$ and identify aspects that should be improved in the model. We show that, even at postmerger signal to noise ratios as low as 10, the model can distinguish (at the 90% level) $f_2^{\rm peak}$ between binaries with and without a phase transition in most cases. Phase-transition induced deviations in the $f_2^{\rm peak}$ from the predictions of equation-of-state insensitive relations can also be detected if they exceed $1.6\,\sigma$. Our results suggest that next-generation gravitational wave detectors can measure phase transition effects in binary neutron star mergers. However, unless the phase transition is ``strong'', disentangling it from other hadronic physics uncertainties will require significant theory improvements.

==> GenerateSubmitTarb.py <==
#!/usr/bin/env python3
# Generate paper submission tarball

import sys, os, re
import argparse
from datetime import datetime
import shutil
import errno
from glob import glob
import string, io
import tarfile
import time

def now():
    """ Return date in form YYYYMMDD """
    return datetime.today().strftime('%Y%m%d')

def basename(filename):
    """ Get file basename """
    return re.match(r"(.+)\.(\w+)", filename).group(1)

def extension(filename):
    """ Get file extension """
    return re.match(r"(.+)\.(\w+)", filename).group(2)

def pdflatex(texfile,bibtex=True):
    """ Compile .tex file with pdflatex (command str) """
    cmd = "pdflatex "+texfile+";"
    if bibtex:
        cmd += "bibtex "+basename(texfile)+";"
    cmd += "pdflatex "+texfile+";"
    cmd += "pdflatex "+texfile+";"
    return cmd

def tarball(folder):
    """ Tarball of a folder (command str) """
    return "tar -zcvf "+folder

def make_tarball(tarname,folder):
    """ Tarball of a folder """
    with tarfile.open(tarname, "w:gz") as tar:
        tar.add(folder, arcname=os.path.basename(folder))
    return

def remove_file_list(flist):
    """ Remove a list of files """
    for f in flist:
        if os.path.isfile(f):
            os.remove(f)
    return

def remove_tex_temp_files(folder):
    """ Remove all .tex temporary files in folder """
    files = glob(folder+'*.aux')
    files.extend(glob(folder+'*.log'))
    files.extend(glob(folder+'*.blg'))
    files.extend(glob(folder+'*.out'))
    files.extend(glob(folder+'*Notes.bib'))
    return remove_file_list(files)

def remove_pattern(pattern,text):
    """ Remove pattern from text """
    return re.sub(pattern,"",text)

def remove_comments(text):
    """ Remove comments '%% <comment>' """
    return remove_pattern(re.compile("%% .*?\n"),text)

def substitute_pattern(pattern,substr,text):
    """ Substitute text from pattern """
    return re.sub(pattern,substr,text)

def substitute_bibliography(bbltxt,text):
    """ Substitute bibliography line """
    return substitute_pattern(r"\\bibliography\{(.+)\}",r"\\input{"+bbltxt+"}",text)

def rename_figures(text):
    """ Parse_text lines and rename figures """
    pattern_fig_beg=r"\\begin\{figure"
    pattern_fig_inc=r"\\includegraphics\[(.+)\]\{(.+)\}"
    pattern_fig_end=r"\\end\{figure"
    n = 0 # fig counter
    p = 0 # panel counter
    c = list(string.ascii_lowercase)
    buf = io.StringIO(text)
    while True:
        line = buf.readline()
        if line == "": break
        if re.search(pattern_fig_beg, line):
            # begin figure
            n = n + 1 # increment
            p = 0     # reset
            print(f"=> figure {n:02}:", end=' ')
            continue
        fig_inc = re.search(pattern_fig_inc, line)
        if fig_inc:
            # include figure
            oldfigname = fig_inc.group(2)
            newfigname = "fig{:02}{}.".format(n,c[p])+extension(oldfigname)
            text = substitute_pattern(oldfigname,newfigname,text)
            shutil.copyfile(oldfigname,folder+"/"+newfigname)
            p = p + 1
            print(" {}".format(newfigname), end=' ')
            continue
        if re.search(pattern_fig_end, line):
            # end figure
            if p == 1:
                # correct previous figname by deleting [a-z] suffix
                refigname = "{}".format(newfigname)
                newfigname = "fig{:02}.".format(n)+extension(oldfigname)
                text = substitute_pattern(refigname,newfigname,text)
                shutil.copyfile(oldfigname,folder+"/"+newfigname)
                os.remove(folder+"/"+refigname)
                print(" -> {}".format(newfigname), end=' ')
            print("")
            continue
    return text

def copy_folder_files(flist,root):
    """ Copy folders and files in flist into root/ """
    root += "/"
    for src in flist:
        try:
            shutil.copytree(src, root+src)
        except OSError as err:
            if err.errno == errno.ENOTDIR:
                shutil.copy2(src, root+src)
            else:
                print(err)
                raise
    return


if __name__ == "__main__" :


    parser = argparse.ArgumentParser(description='Prepare tarball for LaTeX paper submission.')
    parser.add_argument("-i", "--inputex", required=True,
                        help="Input TeX file", metavar="FILE")
    parser.add_argument("-e", "--extra",  nargs="+",
                        help="Any extra file (*.cls, *.bst, etc) or folder"+\
                        " to be copied verbatim", default=[],
                        metavar="FILE")
    args = parser.parse_args()

    texsource = args.inputex

    tag = now()
    workdir = os.getcwd()
    folder = "./submission"+tag
    name = "paper"+tag

    # Compile with pdflatex
    try:
        os.system(pdflatex(texsource))
    except Exception as msg:
        print(msg)
        raise

    # Make dir
    if os.path.exists(folder):
        shutil.rmtree(folder)
    os.mkdir(folder)

    # Copy submission .bbl to output folder
    bbl_out = shutil.copyfile(basename(texsource)+".bbl",folder+"/"+name+".bbl")

    # Copy verbatim extra material
    copy_folder_files(args.extra,folder)

    # Get the text
    text = open(texsource, 'r').read()

    # Remove comments
    text = remove_comments(text)

    # Substitute .bib with .bbl
    text = substitute_bibliography(name+".bbl",text)

    # Parse text line and rename figures
    text = rename_figures(text)

    # Dump the submission .tex in output folder
    with open(folder+"/"+name+".tex", 'w') as f:
        f.write(text)

    time.sleep(3)

    # Compile pdflatex in output folder
    try:
        os.chdir(folder)
        os.system(pdflatex(name+".tex",bibtex=False))
    except Exception as msg:
        print(msg)
        raise

    # Cleanup the output folder
    try:
        remove_tex_temp_files("./")
    except Exception as msg:
        print(msg)
        raise

    # Move the PDF to working folder
    try:
        shutil.move(name+".pdf",workdir+"/"+name+".pdf")
    except Exception as msg:
        print(msg)
        raise

    # Return to working folder
    os.chdir(workdir)

    # Make the tarball
    try:
        make_tarball(folder+".tgz",folder)
    except Exception as msg:
        print(msg)
        raise

    print("All done!")





==> fillbib.py <==
#!/usr/bin/env python

'''
Query the ADS and INSPIRE databases to collect the citations used in a LaTeX file into a BibTeX file

Idea and main implementation is taken by Michele Vallisneri, see http://www.vallis.org/salon/summary-2.html
I changed the script to avoid the requests module, and added the INSPIRE database part.

Usage:
python fillbib.py <tex_file> <bib_file>. If <bib_file> is absent, it will try to guess it from the aux file"

'''
from __future__ import absolute_import, print_function
import argparse
import sys, os, re
import json

if sys.version_info.major>=3:
    import urllib.request as urllib
    import html
else:
    import urllib
    import HTMLParser as html


def ads_citation(c): # download single ADS citation
    #f= urllib.urlopen("http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+c+"&data_type=BIBTEX&db_key=AST&nocookieset=1")
    #print("http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+c+"&data_type=BIBTEX&db_key=AST&nocookieset=1")
    f= urllib.urlopen("https://ui.adsabs.harvard.edu/abs/"+c+"/exportcitation")

    bib = f.read()
    f.close()
    if sys.version_info.major>=3:
        bib=bib.decode()
    bib = "@"+list(filter(lambda x:'adsnote' in x, bib.split("@")))[0].split("</textarea>")[0]
    bib=html.unescape(bib)

    if 'arXiv' in c: # Take care of preprint on ADS
        bib = bib.split("{")[0]+"{"+c+","+",".join(bib.split(",")[1:])
        return bib

    elif bib.split("{")[1].split(',')[0] == c: # Check you got what you where looking for
        return bib
    else:
        return None

def inspire_citation(key,
        generate=False,
        max_num_authors=None,
        num_authors_short=None,
        journal_arXiv_fallback=False):
    """
    Generate a custom BiBTeX entry

    * generate
        if True we generate the BibTeX rather than using the default from iNSPIRE
    * max_num_authors
        maximum number of authors to include (all of them if None)
    * num_authors_short
        number of authors to include if the number of authors is longer than max_num_authors
        if not specified, this defaults to max_num_authors
    * journal_arXiv_fallback
        use arXiv:eprint as the journal field if no journal is found
    """
    request = 'https://inspirehep.net/api/literature?q=' + key
    data = json.loads(urllib.urlopen(request).read())
    if data['hits']['total'] != 1:
        return None
    if not generate:
        bib = urllib.urlopen(data['hits']['hits'][0]['links']['bibtex']).read()
        inspire_key = data['hits']['hits'][0]['metadata']['texkeys'][0]
        if sys.version_info.major >= 3:
            return bib.decode().replace(inspire_key, key)
        else:
            return bib.replace(inspire_key, key)
    metadata = data['hits']['hits'][0]['metadata']

    doctype = "article" # metadata["document_type"][0]

    # BibTeX entry as a dictionary
    bibtex = {}

    # Find all authors
    if "authors" in metadata:
        num_authors = len(metadata["authors"])
        if max_num_authors is not None and num_authors > max_num_authors:
            short_author_list = True
            if num_authors_short is None:
                num_authors_short = max_num_authors
        else:
            short_author_list = False
        author_list = []
        for idx, author in enumerate(metadata['authors']):
            if short_author_list and idx >= num_authors_short:
                author_list.append("others")
                break
            author_list.append(author['full_name'])
        bibtex['author'] = " and ".join(author_list)

    # Find all collaborations
    if "collaborations" in metadata:
        collab_list = []
        for collab in metadata["collaborations"]:
            collab_list.append(collab["value"])
        bibtex["collaboration"] = ", ".join(collab_list)

    try:
        bibtex["title"] = "{" + metadata["titles"][0]["title"] + "}"
    except KeyError:
        pass

    try:
        bibtex["eprint"] = metadata["arxiv_eprints"][0]["value"]
        bibtex["archivePrefix"] = "arXiv"
        bibtex["primaryClass"] = metadata["arxiv_eprints"][0]["categories"][0]
    except KeyError:
        pass

    try:
        bibtex["doi"] = metadata["dois"][0]["value"]
    except KeyError:
        pass

    try:
        bibtex["journal"] = metadata["publication_info"][0]["journal_title"]
    except KeyError:
        if journal_arXiv_fallback:
            bibtex["journal"] = "arXiv:" + bibtex["eprint"]
        pass

    try:
        bibtex["volume"] = metadata["publication_info"][0]["journal_volume"]
    except KeyError:
        pass

    try:
        bibtex["number"] = metadata["publication_info"][0]["journal_issue"]
    except KeyError:
        pass

    try:
        bibtex["pages"] = metadata["publication_info"][0]["page_start"]
    except KeyError:
        pass

    try:
        bibtex["year"] = metadata["publication_info"][0]["year"]
    except KeyError:
        try:
            bibtex["year"] = metadata["preprint_date"][0:4]
            bibtex["month"] = str(int(metadata["preprint_date"][5:7]))
        except KeyError:
            pass

    # Format BibTeX entry
    s = "@{}{{{}".format(doctype, key)
    for field, value in bibtex.items():
        s += ",\n    {} = \"{}\"".format(field, value)
    s += "\n}\n"

    return s

def test_ads(): # test single ADS web scraping (both published articles and preprints)
    test_key = ["2016PhRvL.116f1102A","2016arXiv160203837T"]
    known_output= '@ARTICLE{2016PhRvL.116f1102A,\n   author = {{Abbott}, B.~P. and {Abbott}, R. and {Abbott}, T.~D. and {Abernathy}, M.~R. and \n\t{Acernese}, F. and {Ackley}, K. and {Adams}, C. and {Adams}, T. and \n\t{Addesso}, P. and {Adhikari}, R.~X. and et al.},\n    title = "{Observation of Gravitational Waves from a Binary Black Hole Merger}",\n  journal = {Physical Review Letters},\narchivePrefix = "arXiv",\n   eprint = {1602.03837},\n primaryClass = "gr-qc",\n     year = 2016,\n    month = feb,\n   volume = 116,\n   number = 6,\n      eid = {061102},\n    pages = {061102},\n      doi = {10.1103/PhysRevLett.116.061102},\n   adsurl = {http://adsabs.harvard.edu/abs/2016PhRvL.116f1102A},\n  adsnote = {Provided by the SAO/NASA Astrophysics Data System}\n}\n\n'
    assert [ads_citation(tk) == known_output for tk in test_key]

def test_inspire(): # test single INSPIRE web scraping
    test_key = "Abbott:2016blz"
    known_output = '@article{Abbott:2016blz,\n    author = "Abbott, B.P. and Abbott, R. and Abbott, T.D. and Abernathy, M.R. and Acernese, F. and others",\n    collaboration = "LIGO Scientific, Virgo",\n    title = "{Observation of Gravitational Waves from a Binary Black Hole Merger}",\n    eprint = "1602.03837",\n    archivePrefix = "arXiv",\n    primaryClass = "gr-qc",\n    doi = "10.1103/PhysRevLett.116.061102",\n    journal = "Phys.Rev.Lett.",\n    volume = "116",\n    number = "6",\n    year = "2016"\n}'
    assert inspire_citation(test_key, generate=True, max_num_authors=5) == known_output


def fillbib_tex(args):
    if args.bibtex is None:     # Get the name of the bibfile from the aux file
        basename = args.texfile[0].split('.tex')[0]
        auxfile = basename + '.aux'
        for line in open(auxfile,'r'):
            m = re.search(r'\\bibdata\{(.*)\}',line)   # match \citation{...}, collect the ... note that we escape \, {, and }
            if m:
                bibfile = list(filter(lambda x:x!=basename+'Notes', m.group(1).split(',')))[0]  # Remove that annyoing feature of revtex which creates a *Notes.bib bibfile. Note this is not solid if you want to handle multiple bib files.
        bibfile = bibfile + '.bib'

    else:    # Bibfile specified from argv
        basename = args.texfile[0].split('.tex')[0]
        auxfile = basename + '.aux'
        bibfile = args.bibtex.split('.bib')[0] + '.bib'


    # Get all citations from aux file. Citations will look like \citation{2004PhRvD..69j4017P,2004PhRvD..69j4017P}
    cites = set() # use a set (no repetitions)
    for line in open(auxfile,'r'):
        m = re.search(r'\\citation\{(.*)\}',line)   # find \citation{...}
        if m:
            cites.update(m.group(1).split(','))     # split by commas

    cites= cites.difference([
        'REVTEX41Control','apsrev41Control',
        'REVTEX42Control','apsrev42Control']) # Remove annoying entries of revtex

    print("Seek:", cites)

    # Check what you already have in the bib file
    haves = []
    if os.path.isfile(bibfile):
        for line in open(bibfile,'r'):
            m = re.search(r'@.*?\{(.*),',line)  # .*\{ means "any # of any char followed by {"; .*?\{ means "the shortest string matching any # of any char followed by {"
            if m:
                haves.append(m.group(1))
    print("Have:", haves)


    # Query ADS and INSPIRE
    bibtex = open(bibfile,'a')      # open for appending

    for c in cites:
        if c and c not in haves: # c is something and you don't have it already

            if not c[0].isalpha(): # The first charachter is a number: could be on ADS

                try:
                    bib = ads_citation(c)
                    bibtex.write(bib)
                    print("ADS Found:", c)
                except:
                    print("ADS Not found:", c)

            else: # The first charachter is not a number: could be on INSPIRE

                try:
                    bib = inspire_citation(c,
                        generate=args.generate,
                        max_num_authors=args.max_num_authors,
                        num_authors_short=args.num_authors_short,
                        journal_arXiv_fallback=args.journal_arXiv_fallback)
                    bibtex.write(bib)
                    print("INSPIRE Found:", c)
                except:
                    print("INSPIRE Not found:", c)

    bibtex.close()

def fillbib_list(args):
    for c in args.keys:
        if not c[0].isalpha():
            bib = ads_citation(c)
            if bib is None:
                sys.stderr.write("ADS Not Found: {}\n".format(c))
            else:
                print(bib)
        else:
            bib = inspire_citation(c,
                    generate=args.generate,
                    max_num_authors=args.max_num_authors,
                    num_authors_short=args.num_authors_short,
                    journal_arXiv_fallback=args.journal_arXiv_fallback)
            if bib is None:
                sys.stderr.write("INSPIRE Not Found: {}\n".format(c))
            else:
                print(bib)

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--generate", action="store_true",
            help="Generate the BibTeX entries from the metadata "
                "(this is useful to customize the generated BiBTeX file)")
    parser.add_argument("--journal_arXiv_fallback", dest="journal_arXiv_fallback", action="store_true",
            help="Set the journal entry to be arXiv for unpublished preprints "
                "(iNSPIRE entries only, requres --generate)")
    parser.add_argument("--max-num-authors", dest="max_num_authors", type=int,
            help="Include at most this many authors for each bibtex entry"
                "(iNSPIRE entries only, requres --generate)")
    parser.add_argument("--num-authors-short", type=int,
            help="Number of authors to list if the number of authors is larger than max_num_authors"
                "(iNSPIRE entries only, defaults to max-num-authors, requres --generate)")
    subparsers = parser.add_subparsers(help="Subcommands")

    parser_tex = subparsers.add_parser("tex", help="Create a bibliography for a tex document")
    parser_tex.add_argument("--bibtex", help="The BiBTeX file to use (if not specified we try to find out)")
    parser_tex.add_argument("texfile", nargs=1, help="The (La)TeX file to process")
    parser_tex.set_defaults(func=fillbib_tex)

    parser_list = subparsers.add_parser("list", help="Create a bibliography given a list of ADS/iNSPIRE keys")
    parser_list.add_argument("keys", nargs="+", help="ADS/iNSPIRE keys to fetch")
    parser_list.set_defaults(func=fillbib_list)

    args = parser.parse_args()
    try:
        args.func(args)
    except:
        parser.print_usage()

